Rational points and derived equivalence

We give the first examples of derived equivalences between varieties defined over non-closed fields where one has a rational point and the other does not. We begin with torsors over Jacobians of curves over Q and F_q(t), and conclude with a pair of hyperkaehler 4-folds over Q. The latter is independently interesting as a new example of a transcendental Brauer-Manin obstruction to the Hasse principle.

==> anc/generate.magma <==
// For a general sextic polynomial g = d0 + d1*t + d2*t^2 + ... + d6*t^6,
// find equations in the coefficients d0 .. d6 that say "g is a square."
S<c0,c1,c2,c3,d0,d1,d2,d3,d4,d5,d6> := PolynomialRing(Integers(), 11);
U<t> := PolynomialRing(S);
g := d0 + d1*t + d2*t^2 + d3*t^3 + d4*t^4 + d5*t^5 + d6*t^6;
h := c0 + c1*t + c2*t^2 + c3*t^3;
I := ideal< S | Coefficients(g - h^2) >;
II := EliminationIdeal(I,4);
// Chuck c0..c4 and save the basis for use below.
S<d0,d1,d2,d3,d4,d5,d6> := PolynomialRing(Integers(), 7);
TritanBasis := [ Evaluate(i, [0,0,0,0,d0,d1,d2,d3,d4,d5,d6]) : i in Basis(II) ];


// So it doesn't look funky when we print huge numbers in error messages.
SetColumns(0);


// The main loop.
// Generate a random sextic, then see if it does everything we want.
while true do
  try // When one of our tests fails, we'll throw an error.

    /************************************************************
      Get a random sextic with small coefficients.
    ************************************************************/

    print "";
    print "Random sextic...";
    R<x,y,z> := PolynomialRing(Integers(),3);
    f := &+[Random(-1,0)*mm : mm in Basis(ideal<R|x,y,z>^6)];

    /************************************************************
       Adjust f so the K3 surface has no real points.
    ************************************************************/  

    print "Making it negative...";

    // Is f negative at (1:0:0)?
    M := Evaluate(f, [1,0,0]);
    if M ge 0 then
      // Make it negative.
      f -:= (M+1)*x^6;
    end if;

    // Is f negative on the line z=0?
    // Find the max (on that line, in the patch y=1).
    S<x,t> := PolynomialRing(Rationals(), 2);
    ff := Evaluate(f, [x,1,0]);
    // Find t = ff(x) when ff'(x) = 0.
    I := ideal < S | Derivative(ff, x), t-ff >;
    II := EliminationIdeal(I, 1);
    U<t> := PolynomialRing(RealField());
    g := Evaluate(Basis(II)[1], [0,t]);
    // Roots of g are the critical values we want.
    M := Max(Roots(g))[1];
    if M ge 0 then
      f -:= (Floor(M) + 1)*y^6;
    end if;
    
    // Is it negative in the patch z=1?
    // Find the max, same story.
    S<x,y,t> := PolynomialRing(Rationals(), 3);
    ff := Evaluate(f, [x,y,1]);
    // Find t = ff(x,y) when ff_x(x,y) = ff_y(x,y) = 0.
    I := ideal < S | Derivative(ff, x), Derivative(ff, y), t-ff >;
    II := EliminationIdeal(I, 2);
    U<t> := PolynomialRing(RealField());
    g := Evaluate(Basis(II)[1], [0,0,t]);
    // Roots of g are the critical values we want.
    M := Max(Roots(g))[1];
    if M ge 0 then
      f -:= (Floor(M) + 1)*z^6;
    end if;

    /************************************************************
      Tritangents.
      We essentially follow Elsenhans and Jahnel, Algorithm 8,
      with the modifications described in the paper.
    ************************************************************/  

    print "Checking tritangents...";

    // This array will accumulate the primes we find that are < 100,
    // for the Weil polynomial calculation later.
    SmallTritans := {};

    // Check the line x = 0.
    U<t> := PolynomialRing(Integers());
    coeffs := Coefficients(Evaluate(f,[0,1,t]));
    N := Gcd([ Evaluate(i, coeffs) : i in TritanBasis ]);
    error if N mod 2 eq 0, "Tritangent (x=0) at 2.";

    for p in PrimeFactors(N) do
      U<t> := PolynomialRing(GF(p), 1);
      phi := hom< R -> U | [0,1,t] >;
      error if not IsSquare(phi(f)), "Non-split tritangent (x=0) at", p, ".";
      print "Split tritangent (x=0) at", p, ".";
      if p lt 100 and 1 in ideal< U | phi(JacobianSequence(f)) > then
        Include(~SmallTritans, p);
      end if;
    end for;

    // Check lines of the form y = ax.
    S<a> := PolynomialRing(Integers(), 1);
    U<t> := PolynomialRing(S);
    coeffs := Coefficients(Evaluate(f,[1,a,t]));
    I := ideal< S | [ Evaluate(i, coeffs) : i in TritanBasis ] >;
    error if 1 notin ChangeRing(I, GF(2)), "Tritangent (y=ax) at 2.";

    II := EliminationIdeal(I, {});
    for p in PrimeFactors(Integers()!Basis(II)[1]) do
      U<t> := PolynomialRing(GF(p), 1);
      for pt in Variety(ChangeRing(I, GF(p))) do
        A := pt[1];
        phi := hom< R -> U | [1,A,t] >;
        error if not IsSquare(phi(f)), "Non-split tritangent (y = ax) at", p, ".";
        print "Split tritangent (y=ax) at", p, ".";
        if p lt 100 and 1 in ideal< U | phi(JacobianSequence(f)) > then
          Include(~SmallTritans, p);
        end if;
      end for;
    end for;

    // Check lines of the form z = ax + by at primes up to 1000.
    S<b,a> := PolynomialRing(Integers(), 2); // somehow in the other order <a,b> it's a lot slower
    U<t> := PolynomialRing(S);
    coeffs := Coefficients(Evaluate(f,[1,t,a+b*t]));
    I := ideal< S | [ Evaluate(i, coeffs) : i in TritanBasis ] >;
    error if 1 notin ChangeRing(I, GF(2)), "Tritangent at 2.";

    for p := 3 to 1000 by 2 do
      if not IsPrime(p) then continue; end if;
      U<t> := PolynomialRing(GF(p), 1);
      for pt in Variety(ChangeRing(I, GF(p))) do
        B := pt[1]; A := pt[2];
        phi := hom< R -> U | [1,t,A+B*t] >;
        error if not IsSquare(phi(f)), "Non-split tritangent at", p, ".";
        print "Split tritangent at", p, ".";
        if p lt 100 and 1 in ideal< U | phi(JacobianSequence(f)) > then
          Include(~SmallTritans, p);
        end if;
      end for;
    end for;

    // For the Weil polynomial calculation below,
    // we need an odd prime p < 100
    // at which the K3 is smooth and has a tritangent line.
    error if #SmallTritans eq 0, "No suitable small tritangents.";

    // Now do the thing with ReturnDenominators described in the paper.
    print "Finding remaining tritangents...";
    II := ChangeRing(I, Rationals());
    time gb,L1 := GroebnerBasis(Basis(II)[40..51] : ReturnDenominators := true);
    time gb,L2 := GroebnerBasis(Basis(II)[30..40] : ReturnDenominators := true);
    L := { Gcd(i,j) : i in L1, j in L2 };
    // L will have a bunch of small elements, and one element with 200-300 digits.
    // Try to factor the big guy, but give up if it's too hard.
    factors, sign, leftover := Factorization(Max(L) : ECMLimit := 10000);
    // If it didn't succeed at factoring...
    error if assigned leftover, "Couldn't factor", Max(L), ".";

    // If we got lucky and the big number was factorable,
    // check lines of the form z = ax + by at all remaining primes.
    for p in &cat[ PrimeFactors(l) : l in L ] do
      if p lt 1000 then continue; end if;
      U<t> := PolynomialRing(GF(p), 1);
      for pt in Variety(ChangeRing(I, GF(p))) do
        B := pt[1]; A := pt[2];
        phi := hom< R -> U | [1,t,A+B*t] >;
        error if not IsSquare(phi(f)), "Non-split tritangent at", p, ".";
        print "Split tritangent at", p, ".";
      end for;
    end for;

    /************************************************************
      Finally we need geometric Picard rank 2
      at some small odd prime with a tritangent.
    ************************************************************/  

    print "Calculating Weil polynomials...";

    SetVerbose("Degree2K3", true);
    for p in Reverse(Sort(Setseq(SmallTritans))) do // bigger primes are faster
      print "At p =", p, "...";
      wp := WeilPolynomialOfDegree2K3Surface(f,p);
      PicRk := 22 - Max({ Degree(ff[1]) : ff in Factorization(wp) });
      print "Picard rank", PicRk, ".";
      if PicRk eq 2 then break; end if;
    end for;
    
    error if PicRk ne 2, "Didn't get Picard rank 2.";

    break;
    
  catch e
    print e`Object;
  end try;
end while;

// Success!  Print the sextic.
f;



==> anc/verify.magma <==
/*** Our plane sextic. ***/

R<x,y,z> := PolynomialRing(Integers(),3);
f := -x^6 - x^5*z - x^4*y^2 - x^4*z^2 - x^3*y*z^2 - x^2*y^2*z^2 -
  x*y^5 - x*y^4*z - x*z^5 - y^6 - y^3*z^3 - y^2*z^4 - y*z^5 - z^6;


/*** It's negative over R. ***/

// 1. Negative at the point (1:0:0).
Evaluate(f, [1,0,0]); // Answer is -1.

// 2. Negative on the line z=0, because no roots there.
U<t> := PolynomialRing(RealField());
Roots(Evaluate(f, [t,1,0])); // Answer is the empty sequence.

// 3. Negative in the patch z=1, by finding the maximum.
// (Really we find all the critical values.)
S<x,y,t> := PolynomialRing(Rationals(), 3);
ff := Evaluate(f, [x,y,1]);
// The next two lines say "evaluate ff at points where ff_x = ff_y = 0,"
// or rather, find a polynomial whose roots are those values.
I := ideal < S | Derivative(ff, x), Derivative(ff, y), t - ff >;
II := EliminationIdeal(I, 2);
// Then find the roots of that polynomial.
g := Basis(II)[1];
U<t> := PolynomialRing(RealField());
Roots(Evaluate(g, [0,0,t])); // Negative.


/*** It's smooth over F_31 (hence over Q as well). ***/

J := Saturation(ChangeRing(JacobianIdeal(f), GF(31)));
1 in J; // answer is true


/*** The K3 surface has geometric Picard rank 2 over F_31. ***/

SetVerbose("Degree2K3", true);
time wp := WeilPolynomialOfDegree2K3Surface(f,31); // takes 2-3 minutes
U<t> := PolynomialRing(Rationals());
g := Evaluate(U!wp, 31*t)/31^22;
Factorization(g); // answer is as in the paper


/*** Tritangents. ***/

// 1. For a sextic polynomial g = d0 + d1*t + d2*t^2 + ... + d6*t^6,
// find equations in the coefficients d0 .. d6 that say "g is a square".
S<c0,c1,c2,c3,d0,d1,d2,d3,d4,d5,d6> := PolynomialRing(Integers(), 11);
U<t> := PolynomialRing(S);
g := d0 + d1*t + d2*t^2 + d3*t^3 + d4*t^4 + d5*t^5 + d6*t^6;
h := c0 + c1*t + c2*t^2 + c3*t^3;
I := ideal< S | Coefficients(g - h^2) >;
II := EliminationIdeal(I,4);
// Chuck c0..c4 and save the basis for use below.
S<d0,d1,d2,d3,d4,d5,d6> := PolynomialRing(Integers(), 7);
TritanBasis := [ Evaluate(i, [0,0,0,0,d0,d1,d2,d3,d4,d5,d6]) : i in Basis(II) ];

// Following Elsenhans and Jahnel, Algorithm 8,
// 2a. Find primes at which the line x = 0 is tritangent.
U<t> := PolynomialRing(Integers());
coeffs := Coefficients(Evaluate(f,[0,1,t]));
I := ideal< Integers() | [ Evaluate(i, coeffs) : i in TritanBasis ] >;
1 in I; // Answer is true.  No tritangent lines here.

// 2b. Lines of the form y = ax.
S<a> := PolynomialRing(Integers(),1);
U<t> := PolynomialRing(S);
coeffs := Coefficients(Evaluate(f,[1,a,t]));
I := ideal< S | [ Evaluate(i, coeffs) : i in TritanBasis ] >;
1 in I; // Answer is true.  No tritangent lines here.

// 2c. Lines of the form z = ax + by.
S<b,a> := PolynomialRing(Integers(), 2);
U<t> := PolynomialRing(S);
coeffs := Coefficients(Evaluate(f,[1,t,a+b*t]));
I := ideal< S | [ Evaluate(i, coeffs) : i in TritanBasis ] >;
time GroebnerBasis(I); // Takes 20-30 minutes,
  // but if we put the variables in the other order <a,b> then it takes hours!
  // The answer is [ a - number, b - number, number ],
  // so we have a single tritangent line defined over F_p
  // for each p dividing the third number,
  // not several lines over F_p, nor lines over an extension F_{p^r}.
N := Integers()!Basis(I)[3];
time Factorization(N); // Takes half a minute.  Answer is the 5 primes below.

// 3. Check that the tritangent lines split.
for P in [ 5, 31, 7517, 84716037398136110308799,
4424904772196959344085200612883251617292465803437757948\
5992572698404066491363246248977477562371729031497984350\
0902180031058767256453958545754450340721124283977338015\
3664612642260759001523868554216076825404419681 ] do
  pt := Variety(ChangeRing(I, GF(P)))[1];
  B := pt[1]; A := pt[2];
  S<w,x,y,z> := PolynomialRing(GF(P), 4);
  g := Evaluate(f, [x,y,A*x+B*y]);
  Factorization(w^2 - g); // It splits.
end for;


